Common Failure Modes of Subcluster-based Sampling in Dirichlet Process Gaussian Mixture Models -- and a Deep-learning Solution

The Dirichlet Process Gaussian Mixture Model (DPGMM) is often used to cluster data when the number of clusters is unknown. One main DPGMM inference paradigm relies on sampling. Here we consider a known state-of-art sampler (proposed by Chang and Fisher III (2013) and improved by Dinari et al. (2019)), analyze its failure modes, and show how to improve it, often drastically. Concretely, in that sampler, whenever a new cluster is formed it is augmented with two subclusters whose labels are initialized at random. Upon their evolution, the subclusters serve to propose a split of the parent cluster. We show that the random initialization is often problematic and hurts the otherwise-effective sampler. Specifically, we demonstrate that this initialization tends to lead to poor split proposals and/or too many iterations before a desired split is accepted. This slows convergence and can damage the clustering. As a remedy, we propose two drop-in-replacement options for the subcluster-initialization subroutine. The first is an intuitive heuristic while the second is based on deep learning. We show that the proposed approach yields better splits, which in turn translate to substantial improvements in performance, results, and stability.

==> figures/daft/daft.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.insert(0, \"/home/dinari/daft\")\n",
    "from matplotlib import rc\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rcParams['text.latex.preamble']=[r\"\\usepackage{amsmath}\"]\n",
    "rc(\"font\", family=\"serif\", size=14)\n",
    "rc(\"text\", usetex=True)\n",
    "import daft"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/oren/anaconda3/lib/python3.7/site-packages/daft.py:416: RuntimeWarning: divide by zero encountered in double_scalars\n",
      "  dyy1 = self.scale*a/2.*np.abs(dy/dx)*(np.sign(dy) or 1.)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 102.047x272.126 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "pgm = daft.PGM([1.8, 4.8], origin=[0.4, 0.8], observed_style=\"shaded\")\n",
    "\n",
    "\n",
    "#Classical HDP\n",
    "# Hierarchical parameters.\n",
    "pgm.add_node(daft.Node(\"alpha\", r\"$\\alpha$\", 1.5, 5, shape =\"round_rectangle\"))\n",
    "pgm.add_node(daft.Node(\"pi\", r\"$\\boldsymbol{\\pi}$\", 1.5, 4.25, shape =\"ellipse\"))\n",
    "pgm.add_node(daft.Node(\"pi_bar\", r\"$\\bar{\\boldsymbol{\\pi}}_k$\", 0.75, 4.25, shape =\"ellipse\", plot_params = {'linestyle':'--'}))\n",
    "pgm.add_plate(daft.Plate([0.42, 4.0, 0.7, 0.6],bbox={\"color\": \"none\"},label=r\"$\\infty$\", label_offset= (24,0) , shift=-0.1, rect_params ={\"fill\":False}))\n",
    "pgm.add_edge(\"alpha\", \"pi\")\n",
    "pgm.add_edge(\"alpha\", \"pi_bar\")\n",
    "pgm.add_node(daft.Node(\"zi\", r\"$z_i$\", 1.5, 3.5, shape =\"ellipse\"))\n",
    "pgm.add_node(daft.Node(\"zi_bar\", r\"$\\bar{z}_i$\", 0.75, 3.5, shape =\"ellipse\", plot_params = {'linestyle':'--'}))\n",
    "pgm.add_edge(\"pi\", \"zi\")\n",
    "pgm.add_edge(\"pi_bar\", \"zi_bar\")\n",
    "pgm.add_node(daft.Node(\"x\", r\"$\\boldsymbol{x}_{i}$\", 1.5, 2.75,observed=True))\n",
    "pgm.add_edge(\"zi\",\"x\")\n",
    "pgm.add_edge(\"zi\",\"zi_bar\")\n",
    "pgm.add_edge(\"x\",\"zi_bar\")\n",
    "\n",
    "pgm.add_node(daft.Node(\"theta\", r\"$\\theta_{k}$\", 1.5, 2.0))\n",
    "pgm.add_node(daft.Node(\"theta_bar\", r\"$\\bar{\\theta}_{k}$\", 0.75, 2.0,  plot_params = {'linestyle':'--'}))\n",
    "pgm.add_node(daft.Node(\"G0\", r\"$\\lambda$\", 1.5, 1.25, shape =\"round_rectangle\"))\n",
    "pgm.add_edge(\"G0\", \"theta\")\n",
    "pgm.add_edge(\"G0\", \"theta_bar\")\n",
    "pgm.add_edge(\"theta\", \"x\")\n",
    "pgm.add_edge(\"theta_bar\", \"zi_bar\")\n",
    "pgm.add_edge(\"x\", \"theta_bar\")\n",
    "pgm.add_edge(\"zi\", \"theta_bar\", curved = 'right', cur_amount = 0.3)\n",
    "# Data.\n",
    "\n",
    "# Add in the edges.\n",
    "\n",
    "\n",
    "# And a plate.\n",
    "pgm.add_plate(daft.Plate([0.42, 2.5, 1.62, 1.3],bbox={\"color\": \"none\"},label=r\"$N$\", label_offset= (78,3) , shift=-0.1, rect_params ={\"fill\":False}))\n",
    "pgm.add_plate(daft.Plate([0.42, 1.7, 1.62, 0.6],bbox={\"color\": \"none\"},label=r\"$\\infty$\", label_offset= (78,3) ,shift=-0.1, rect_params ={\"fill\":False}))\n",
    "\n",
    "#pgm.add_plate(daft.Plate([0.5, 0.5, 2, 1], label=r\"$n = 1, \\ldots, N$\",bbox={\"color\": \"none\"},\n",
    "#    shift=-0.1, rect_params ={\"fill\":False}))\n",
    "\n",
    "# Render and save.\n",
    "pgm.render()\n",
    "pgm.figure.savefig(\"dp_gm_aug_vert.pdf\")\n",
    "pgm.figure.savefig(\"dp_gm_aug_vert.png\", dpi=150)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/oren/anaconda3/lib/python3.7/site-packages/daft.py:420: RuntimeWarning: divide by zero encountered in double_scalars\n",
      "  dxx2 =  self.scale*0.5*np.abs(dx/dy)*(np.sign(dx ) or 1.)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 272.126x113.386 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "pgm = daft.PGM([4.8, 2.0], origin=[0.8, 0.2], observed_style=\"shaded\")\n",
    "\n",
    "\n",
    "#Classical HDP\n",
    "# Hierarchical parameters.\n",
    "pgm.add_node(daft.Node(\"alpha\", r\"$\\alpha$\", 5, 1.5, shape =\"round_rectangle\"))\n",
    "pgm.add_node(daft.Node(\"pi\", r\"$\\boldsymbol{\\pi}$\", 4.25, 1.5, shape =\"ellipse\"))\n",
    "pgm.add_node(daft.Node(\"pi_bar\", r\"$\\bar{\\boldsymbol{\\pi}}_k$\", 4.25, 0.75, shape =\"ellipse\", plot_params = {'linestyle':'--'}))\n",
    "pgm.add_plate(daft.Plate([3.91, 0.52, 0.65, 0.6],bbox={\"color\": \"none\"},label=r\"$\\infty$\", label_offset= (1,0) , shift=-0.1, rect_params ={\"fill\":False}))\n",
    "pgm.add_edge(\"alpha\", \"pi\")\n",
    "pgm.add_edge(\"alpha\", \"pi_bar\")\n",
    "pgm.add_node(daft.Node(\"zi\", r\"$z_i$\", 3.5, 1.5, shape =\"ellipse\"))\n",
    "pgm.add_node(daft.Node(\"zi_bar\", r\"$\\bar{z}_i$\", 3.5, 0.75, shape =\"ellipse\", plot_params = {'linestyle':'--'}))\n",
    "pgm.add_edge(\"pi\", \"zi\")\n",
    "pgm.add_edge(\"pi_bar\", \"zi_bar\")\n",
    "pgm.add_node(daft.Node(\"x\", r\"$\\boldsymbol{x}_{i}$\", 2.75, 1.5,observed=True))\n",
    "pgm.add_edge(\"zi\",\"x\")\n",
    "pgm.add_edge(\"zi\",\"zi_bar\")\n",
    "pgm.add_edge(\"x\",\"zi_bar\")\n",
    "\n",
    "pgm.add_node(daft.Node(\"theta\", r\"$\\theta_{k}$\", 2.0, 1.5))\n",
    "pgm.add_node(daft.Node(\"theta_bar\", r\"$\\bar{\\theta}_{k}$\", 2.0, 0.75,  plot_params = {'linestyle':'--'}))\n",
    "pgm.add_node(daft.Node(\"G0\", r\"$\\lambda$\", 1.25, 1.5, shape =\"round_rectangle\"))\n",
    "pgm.add_edge(\"G0\", \"theta\")\n",
    "pgm.add_edge(\"G0\", \"theta_bar\")\n",
    "pgm.add_edge(\"theta\", \"x\")\n",
    "pgm.add_edge(\"theta_bar\", \"zi_bar\")\n",
    "pgm.add_edge(\"x\", \"theta_bar\")\n",
    "pgm.add_edge(\"zi\", \"theta_bar\", curved = 'right', cur_amount = -0.2)\n",
    "# Data.\n",
    "\n",
    "# Add in the edges.\n",
    "\n",
    "\n",
    "# And a plate.\n",
    "pgm.add_plate(daft.Plate([2.45, 0.52, 1.35, 1.32],bbox={\"color\": \"none\"},label=r\"$N$\", label_offset= (1,0) , shift=-0.1, rect_params ={\"fill\":False}))\n",
    "pgm.add_plate(daft.Plate([1.65, 0.52, 0.65, 1.32],bbox={\"color\": \"none\"},label=r\"$\\infty$\", label_offset= (1,0) ,shift=-0.1, rect_params ={\"fill\":False}))\n",
    "\n",
    "#pgm.add_plate(daft.Plate([0.5, 0.5, 2, 1], label=r\"$n = 1, \\ldots, N$\",bbox={\"color\": \"none\"},\n",
    "#    shift=-0.1, rect_params ={\"fill\":False}))\n",
    "\n",
    "# Render and save.\n",
    "pgm.render()\n",
    "pgm.figure.savefig(\"dp_gm_aug_hor.pdf\")\n",
    "pgm.figure.savefig(\"dp_gm_aug_hor.png\", dpi=150)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

